Model studies of the chiral and deconfinement transitions in QCD

The Doctoral thesis of William Naylor. Gives the background of the three papers included, specifically introducing both the quark meson model and the NJL model, the basic formalism of thermal field theory, and functional renormalization group (including some details on numerically solving the FRG equation for the QM model).

==> 01_Figures/regulator.m <==
% regulator.m
% Just plotting the bosonic regulartor function for my thesis.

clear all
close all
clc

p = linspace(0,800,1000);
k = 600;

dp = p(2)-p(1);
R = k^2 - p.^2;
R(find(R<0))=0;

dR = (R(2:end)-R(1:end-1))./dp;

%% Just plot?

set(0,'DefaultFigurePosition', [1500,950,500,340])%1500,2000%950,450,-50
hold on

% plot(p,R,'.-','MarkerSize',14,'color',[0 .5 0])
plot(p(2:end)-dp,dR,'.-','MarkerSize',14,'color',[0 0 .5])
xlabel('$\mu$ / MeV','interpreter','latex','fontsize',14)
ylabel('$\langle\sigma\rangle$ / MeV','interpreter','latex','fontsize',14)





